Pole mass of the W boson at two-loop order in the pure MS-bar scheme

I provide a calculation at full two-loop order of the complex pole squared mass of the W boson in the Standard Model in the pure MS-bar renormalization scheme, with Goldstone boson mass effects resummed. This approach is an alternative to earlier ones that use on-shell or hybrid renormalization schemes. The renormalization scale dependence of the real and imaginary parts of the resulting pole mass are studied. Both deviate by about $\pm 4$ MeV from their median values as the renormalization scale is varied from 50 GeV to 200 GeV, but the theory error is likely larger. A surprising feature of this scheme is that the 2-loop QCD correction has a larger scale-dependence, but a smaller magnitude, than the 2-loop non-QCD correction, unless the renormalization scale is chosen very far from the top-quark mass.

==> anc/coefficients.txt <==

(*************************************************************************** 
This file contains the terms in the non-QCD part of the 2-loop 
contribution to the W boson pole squared mass in the Standard Model, 
eq. (2.27) in the paper "Pole mass of the W boson at two-loop order in the 
pure $\MSbar$ scheme" by Stephen P. Martin.

In this file, Nc = nQ = nL = 3 in the Standard Model. Here nQ and nL are 
the numbers of quark and lepton doublets, and Nc is the number of 
colors.

v2 = v^2, where v = Landau gauge VEV at the minimum of the effective potential 
W = g^2 v2/4; 
Z = (g^2 + gp^2) v2/4; 
h = 2 lambda v2; 
t = yt^2 v2/2;

Also, At = A[t]; B0t = B[0,t]; M0tZW0 = M[0,t,Z,W,0]; etc.

This file can be read into Mathematica. 
****************************************************************************)

DeltaW2nonQCD = 
co1 + 
Ah*coAh + 
At*coAt + 
AW*coAW + 
AZ*coAZ + 
B00*coB00 + 
B0h*coB0h + 
B0t*coB0t + 
B0Z*coB0Z + 
Bht*coBht + 
BhW*coBhW + 
BtZ*coBtZ + 
BWZ*coBWZ + 
Ah*Ah*coAhAh + 
Ah*At*coAhAt + 
At*At*coAtAt + 
Ah*AW*coAhAW + 
At*AW*coAtAW + 
AW*AW*coAWAW + 
Ah*AZ*coAhAZ + 
At*AZ*coAtAZ + 
AW*AZ*coAWAZ + 
AZ*AZ*coAZAZ + 
Ah*B00*coAhB00 + 
At*B00*coAtB00 + 
AW*B00*coAWB00 + 
AZ*B00*coAZB00 + 
B00*B00*coB00B00 + 
Ah*B0t*coAhB0t + 
At*B0t*coAtB0t + 
AW*B0t*coAWB0t + 
AZ*B0t*coAZB0t + 
B00*B0t*coB00B0t + 
B0t*B0t*coB0tB0t + 
Ah*BhW*coAhBhW + 
At*BhW*coAtBhW + 
AW*BhW*coAWBhW + 
AZ*BhW*coAZBhW + 
B00*BhW*coB00BhW + 
B0t*BhW*coB0tBhW + 
BhW*BhW*coBhWBhW + 
Ah*BWZ*coAhBWZ + 
At*BWZ*coAtBWZ + 
AW*BWZ*coAWBWZ + 
AZ*BWZ*coAZBWZ + 
B00*BWZ*coB00BWZ + 
B0t*BWZ*coB0tBWZ + 
BhW*BWZ*coBhWBWZ + 
BWZ*BWZ*coBWZBWZ + 
coI00h*I00h + 
coI00t*I00t + 
coI00W*I00W + 
coI00Z*I00Z + 
coI0hW*I0hW + 
coI0hZ*I0hZ + 
coI0tW*I0tW + 
coI0WZ*I0WZ + 
coIhhh*Ihhh + 
coIhtt*Ihtt + 
coIhWW*IhWW + 
coIhZZ*IhZZ + 
coIttZ*IttZ + 
coIWWZ*IWWZ + 
coM00000*M00000 + 
coM0000Z*M0000Z + 
coM000W0*M000W0 + 
coM00tt0*M00tt0 + 
coM00ttZ*M00ttZ + 
coM00tW0*M00tW0 + 
coM0tW0t*M0tW0t + 
coM0W0Z0*M0W0Z0 + 
coM0Wtht*M0Wtht + 
coM0WtZt*M0WtZt + 
coM0WW0W*M0WW0W + 
coM0WWhW*M0WWhW + 
coM0WWZW*M0WWZW + 
coM0ZtW0*M0ZtW0 + 
coMhhWWh*MhhWWh + 
coMhWWhW*MhWWhW + 
coMhWWZW*MhWWZW + 
coMhZWWZ*MhZWWZ + 
coMWWZZh*MWWZZh + 
coMWZZWW*MWZZWW + 
coShhW*ShhW + 
coShWZ*ShWZ + 
coSttW*SttW + 
coSWZZ*SWZZ + 
coTh00*Th00 + 
coTh0t*Th0t + 
coTh0W*Th0W + 
coThWZ*ThWZ + 
coTt00*Tt00 + 
coTt0h*Tt0h + 
coTt0Z*Tt0Z + 
coTW00*TW00 + 
coTZ00*TZ00 + 
coTZ0t*TZ0t + 
coTZ0W*TZ0W + 
coTZhW*TZhW + 
coTbar0hW*Tbar0hW + 
coTbar0WZ*Tbar0WZ + 
coU0t0W*U0t0W + 
coU0tht*U0tht + 
coU0ttZ*U0ttZ + 
coUhW00*UhW00 + 
coUhW0t*UhW0t + 
coUhWhW*UhWhW + 
coUhWWZ*UhWWZ + 
coUW0tt*UW0tt + 
coUWhhh*UWhhh + 
coUWhtt*UWhtt + 
coUWhWW*UWhWW + 
coUWhZZ*UWhZZ + 
coUWZ00*UWZ00 + 
coUWZhZ*UWZhZ + 
coUWZtt*UWZtt + 
coUWZWW*UWZWW + 
coUZW00*UZW00 + 
coUZW0t*UZW0t + 
coUZWhW*UZWhW + 
coUZWWZ*UZWWZ;

co1 = (64*nL^2*W^3)/(81*v2^2) + (128*Nc*nL*(-1 + nQ)*W^3)/(81*v2^2) +
     (64*Nc^2*(-1 + nQ)^2*W^3)/(81*v2^2) +
     (Nc^2*((-8*t^2*W)/9 - (56*t*W^2)/27 + (64*W^3)/81))/v2^2 +
     (Nc*nL*((-56*t*W^2)/27 + (128*W^3)/81))/v2^2 +
     (Nc^2*(-1 + nQ)*((-56*t*W^2)/27 + (128*W^3)/81))/v2^2 +
     (Nc*(-1 + nQ)*((-7*h^3)/144 + (7*h^4)/(144*(h - 4*W)) - (7*h^2*W)/36 +
        (43*h*W^2)/27 - (17081*W^3)/243 - (10880*W^5)/(81*Z^2) +
        (56512*W^4)/(243*Z) + (10300*W^2*Z)/243 - (989*W*Z^2)/162 +
        (8*Z^3)/9))/v2^2 + (nL*((-7*h^3)/144 + (7*h^4)/(144*(h - 4*W)) -
        (7*h^2*W)/36 + (43*h*W^2)/27 - (20515*W^3)/81 - (2176*W^5)/(9*Z^2) +
        (13088*W^4)/(27*Z) + (2644*W^2*Z)/27 - (61*W*Z^2)/2 + 8*Z^3))/v2^2 +
     (Nc*((-7*h^3)/144 + (31*h^2*t)/32 - 4*h*t^2 - (434*t^3)/9 +
        (h*(14*h^3 + 9*h^2*t + 96*h*t^2 - 1344*t^3))/(288*(h - 4*W)) -
        (2*h^2*t^2)/(3*W) - (2*h*t^3)/(3*W) + (65*h^2*W)/36 -
        (437*h*t*W)/72 - (3137*t^2*W)/324 + (24*t^3*W)/h - (11*h*W^2)/27 -
        (3982*t*W^2)/81 - (16*t^2*W^2)/h + (42149*W^3)/486 - (64*W^4)/(9*t) +
        (4096*t^2*W^4)/(27*Z^3) - (4096*t*W^5)/(27*Z^3) -
        (15872*t^2*W^3)/(81*Z^2) + (5120*t*W^4)/(81*Z^2) -
        (8000*W^5)/(81*Z^2) + (4864*t^2*W^2)/(81*Z) + (22688*t*W^3)/(81*Z) +
        (17128*W^4)/(243*Z) - (307*t^2*Z)/54 - (2*t^3*Z)/(3*W) -
        (445*t*W*Z)/108 - (13861*W^2*Z)/486 + (160*W^3*Z)/(9*t) +
        (49*t*Z^2)/8 - (2*t^2*Z^2)/(3*W) + (161*W*Z^2)/324 -
        (140*W^2*Z^2)/(9*t) + (737*Z^3)/288 + (44*W*Z^3)/(9*t) +
        (2*t^2*Z*(2*t + Z)^2)/(9*(t - W)^2) +
        (2*t*(255*t^3 - 40*t^2*Z - 37*t*Z^2 - 7*Z^3))/(27*(t - W)) +
        ((-8*W + 5*Z)^2*(-112*W^3 - 112*W^2*Z + 16*W*Z^2 + 3*Z^3))/
         (96*(4*t - Z)*Z)))/v2^2 + ((-19577*h^3)/4608 + (2*h^4)/W +
       (46799*h^2*W)/1152 - (97579*h*W^2)/864 + (236725*W^3)/81 + (4*W^4)/h -
       (9*h^5)/(512*(h - 4*W)*(h - 4*Z)) -
       (h*(157*h^3 + 340*h^2*W - 6704*h*W^2 + 24576*W^3))/(1536*(h - 4*Z)) +
       (3576*W^6)/Z^3 - (4*h^3*W^2)/Z^2 - (3*h^2*W^3)/Z^2 +
       (7528*W^5)/(3*Z^2) - (47*h^4)/(64*Z) - (397*h^3*W)/(48*Z) -
       (47*h^2*W^2)/(36*Z) + (59*h*W^3)/(3*Z) - (21274*W^4)/(3*Z) -
       (5977*h^2*Z)/1152 - (h^3*Z)/(3*W) + (2383*h*W*Z)/288 -
       (309515*W^2*Z)/216 + (437*h*Z^2)/144 - (2*h^2*Z^2)/(3*W) +
       (2219*W*Z^2)/9 + (20*W^2*Z^2)/h + (1525*Z^3)/36 - (h*Z^3)/(3*W) -
       (18*W*Z^3)/h + (2*Z^4)/W + (h*(3384*h^4 + 13601*h^3*Z + 2436*h^2*Z^2 -
          9888*h*Z^3 + 12288*Z^4))/(4608*(h - 4*W)*Z))/v2^2;
 
coAh = (nL*(-h^2/36 + h^3/(36*(h - 4*W)) - (11*h*W)/27 + (10*W^2)/9))/
      v2^2 + (Nc*(-1 + nQ)*(-h^2/36 + h^3/(36*(h - 4*W)) - (11*h*W)/27 +
        (10*W^2)/9))/v2^2 + (Nc*((335*h^2)/36 - (106*h*t)/9 + (59*t^2)/6 +
        (h*(13*h^2 - 36*h*t + 48*t^2))/(36*(h - 4*W)) -
        h^4/(4*(h - 4*W)*(h + t - W)) + (4*h^3)/(3*W) - (4*h^2*t)/(3*W) +
        (4*h*t^2)/(3*W) - (1001*h*W)/27 + (200*t*W)/9 - (4*t^2*W)/h +
        (229*W^2)/9 - (16*h^4 + 97*h^3*W - 552*h^2*W^2 + 732*h*W^3 - 292*W^4)/
         (12*(h + t - W)*W)))/v2^2 + ((1565*h^2)/288 - (2*h^3)/W -
       (3131*h*W)/432 + (1253*W^2)/18 - (206*W^3)/(3*h) -
       (h*(2*h^2 - 41*h*W + 384*W^2))/(48*(h - 4*Z)) + (4*h^2*W^2)/Z^2 +
       (8*h*W^3)/Z^2 + (3*h^3)/(4*Z) + (17*h^2*W)/(3*Z) - (176*h*W^2)/(9*Z) +
       (320*W^3)/(9*Z) + (320*W^4)/(3*h*Z) + (19*h*Z)/36 + (h^2*Z)/(3*W) +
       (841*W*Z)/36 - (22*Z^2)/9 + (h*Z^2)/(3*W) + (11*W*Z^2)/h -
       (h*(216*h^3 + 1489*h^2*Z - 408*h*Z^2 + 192*Z^3))/(288*(h - 4*W)*Z))/
      v2^2;
 
coAt = (Nc*nL*((16*t*W)/27 - (80*W^2)/27))/v2^2 +
     (Nc^2*(-1 + nQ)*((16*t*W)/27 - (80*W^2)/27))/v2^2 +
     (Nc^2*((20*t^2)/9 + (40*t*W)/27 - (80*W^2)/27))/v2^2 +
     (Nc*((-21*h^2)/2 + (50*h*t)/9 + (6650*t^2)/27 -
        (h*(h^2 - 6*h*t - 8*t^2))/(2*(h - 4*W)) +
        h^4/(3*(h - 4*W)*(h + t - W)) - (4*h^3)/(3*W) + (4*h^2*t)/(3*W) +
        (193*h*W)/9 + (18926*t*W)/81 - (24*t^2*W)/h - (4156*W^2)/81 -
        (16*t*W^2)/h + (64*W^3)/(9*t) + (h*(4*h^3 + 28*h^2*W - 110*h*W^2 +
           73*W^3))/(3*(h + t - W)*W) - (4096*t*W^4)/(27*Z^3) -
        (4096*W^5)/(27*Z^3) + (15872*t*W^3)/(81*Z^2) - (4096*W^4)/(81*Z^2) -
        (16*t^3)/(9*Z) - (16*t^2*W)/(9*Z) - (4432*t*W^2)/(81*Z) +
        (33152*W^3)/(81*Z) - (16*W^4)/(9*t*Z) + (127*t*Z)/9 - (83*W*Z)/9 -
        (281*W^2*Z)/(9*t) - (871*Z^2)/36 + (4*t*Z^2)/(3*W) -
        (86*W*Z^2)/(3*t) + (155*Z^3)/(9*t) - (4*Z^3)/(3*W) +
        (4*Z^4)/(3*t*W) - (4*t^2*(2*t + Z)^2)/(9*(t - W)^2) +
        (4*t*(12*t^3 - 1556*t^2*Z + 43*t*Z^2 + 7*Z^3))/(27*(t - W)*Z) -
        ((-8*W + 5*Z)^2*(192*W^3 + 464*W^2*Z + 136*W*Z^2 + 9*Z^3))/
         (108*(4*t - Z)*Z^2) + (16*W^6 - 80*W^5*Z + 473*W^4*Z^2 -
          215*W^3*Z^3 - 325*W^2*Z^4 + 143*W*Z^5 + 12*Z^6)/
         (9*t*W*(-t + W - Z)*Z)))/v2^2;
 
coAW = (Nc*(-1 + nQ)*(h^2/18 - h^3/(18*(h - 4*W)) + (26*h*W)/27 -
        (8992*W^2)/243 + (7040*W^4)/(81*Z^2) - (13120*W^3)/(243*Z) +
        (1808*W*Z)/243 + (22*Z^2)/81))/v2^2 +
     (nL*(h^2/18 - h^3/(18*(h - 4*W)) + (26*h*W)/27 + (320*W^2)/27 +
        (1408*W^4)/(9*Z^2) - (4928*W^3)/(27*Z) + (464*W*Z)/27 + (2*Z^2)/3))/
      v2^2 + (Nc*(h^2/18 + (23*h*t)/18 - (443*t^2)/9 -
        (h*(h^2 - 21*h*t + 72*t^2))/(18*(h - 4*W)) + (52*t^3)/(t - W) +
        (26*h*W)/27 + (4870*t*W)/81 + (16*t^2*W)/h - (24106*W^2)/243 +
        (4096*t*W^4)/(27*Z^3) - (12032*t*W^3)/(81*Z^2) +
        (3968*W^4)/(81*Z^2) - (64*t^2*W)/(9*Z) - (9536*t*W^2)/(81*Z) +
        (12320*W^3)/(243*Z) + (2*t*Z)/9 + (5414*W*Z)/243 + (221*Z^2)/162 +
        ((-8*W + 5*Z)^2*(12*W^2 + 20*W*Z + Z^2))/(54*(4*t - Z)*Z)))/v2^2 +
     ((-3451*h^2)/96 + h^3/W + (24577*h*W)/216 - (40271*W^2)/27 +
       (20*W^3)/h - (h^2*(h - 12*W))/(32*(h - 4*Z)) -
       (3*h^4)/(32*(h - 4*W)*(h - 4*Z)) - (7664*W^5)/(3*Z^3) +
       (4*h^2*W^2)/Z^2 - (2944*W^4)/(3*Z^2) + (3*h^3)/(4*Z) + (43*h^2*W)/Z -
       (556*h*W^2)/(3*Z) + (41908*W^3)/(9*Z) + (17*h*Z)/72 + (h^2*Z)/(3*W) -
       (24745*W*Z)/54 - (152*Z^2)/9 + (h*Z^2)/(3*W) - (20*W*Z^2)/h + Z^3/W -
       (h*(216*h^3 - 149*h^2*Z - 12*h*Z^2 - 1536*Z^3))/(288*(h - 4*W)*Z))/v2^2;
 
coAZ = (nL*((250*W^2)/3 + (320*W^4)/(9*Z^2) - (2080*W^3)/(27*Z) -
        (704*W*Z)/27 - (8*Z^2)/3))/v2^2 +
     (Nc*(-1 + nQ)*((6682*W^2)/243 + (1600*W^4)/(81*Z^2) -
        (5984*W^3)/(243*Z) - (2048*W*Z)/243 - (88*Z^2)/81))/v2^2 +
     ((83*h^2)/16 - (871*h*W)/24 + (37027*W^2)/27 +
       (9*h^4)/(16*(h - 4*W)*(h - 4*Z)) - (h*(7*h^2 - 22*h*W + 912*W^2))/
        (48*(h - 4*Z)) + (640*W^5)/(3*Z^3) + (4*h^2*W^2)/Z^2 -
       (8*h*W^3)/Z^2 + (928*W^4)/Z^2 + h^3/(2*Z) + (14*h^2*W)/(3*Z) -
       (184*h*W^2)/(9*Z) + (25304*W^3)/(9*Z) - (101*h*Z)/36 + (h^2*Z)/(3*W) -
       (13283*W*Z)/54 + (12*W^2*Z)/h - 43*Z^2 + (h*Z^2)/(3*W) +
       (18*W*Z^2)/h - (2*Z^3)/W - (h*(24*h^3 + 61*h^2*Z - 12*h*Z^2 +
          128*Z^3))/(48*(h - 4*W)*Z))/v2^2 +
     (Nc*((775*t^2)/54 + (512*t*W)/81 - (2039*W^2)/243 +
        (2048*t*W^4)/(27*Z^3) - (16*t^4)/(9*Z^2) - (16*t^3*W)/(9*Z^2) -
        (16*t^2*W^2)/(9*Z^2) - (8080*t*W^3)/(81*Z^2) + (304*W^4)/(81*Z^2) -
        (232*t^3)/(27*Z) - (40*t^2*W)/(27*Z) + (3488*t*W^2)/(81*Z) +
        (352*W^3)/(243*Z) - (1187*t*Z)/54 + (4*t^2*Z)/(3*W) -
        (9581*W*Z)/243 + (10381*Z^2)/648 - (4*t*Z^2)/(3*W) + (4*Z^3)/(3*W) -
        (4*t^3*(2*t + Z)^2)/(9*(t - W)^2*Z) -
        ((-8*W + 5*Z)^2*(48*W^2 - 40*W*Z + Z^2))/(216*(4*t - Z)*Z) +
        (2*t^2*(2*t + Z)*(12*t^2 + 64*t*Z + 17*Z^2))/(27*(t - W)*Z^2) +
        (16*W^6 - 80*W^5*Z + 473*W^4*Z^2 - 215*W^3*Z^3 - 325*W^2*Z^4 +
          143*W*Z^5 + 12*Z^6)/(9*W*(-t + W - Z)*Z^2)))/v2^2;
 
coB00 = (-80*nL^2*W^3)/(27*v2^2) - (160*Nc*nL*(-1 + nQ)*W^3)/
      (27*v2^2) - (80*Nc^2*(-1 + nQ)^2*W^3)/(27*v2^2) +
     (Nc*nL*((8*t*W^2)/9 - (80*W^3)/27))/v2^2 +
     (Nc^2*(-1 + nQ)*((8*t*W^2)/9 - (80*W^3)/27))/v2^2 +
     (Nc*(-1 + nQ)*(-h^3/48 + h^4/(48*(h - 4*W)) - (h^2*W)/12 - (7*h*W^2)/9 -
        (1804*W^3)/27 + (1216*W^4)/(27*Z) - (8*W^2*Z)/27))/v2^2 +
     (nL*(-h^3/48 + h^4/(48*(h - 4*W)) - (h^2*W)/12 - (7*h*W^2)/9 -
        (1964*W^3)/27 + (448*W^4)/(9*Z) + (8*W^2*Z)/9))/v2^2;
 
coB0h = (nL*(-h^3/16 + h^4/(16*(h - 4*W)) + (7*h^2*W)/36 -
        (11*h*W^2)/9 + (10*W^3)/9))/v2^2 +
     (Nc*(-1 + nQ)*(-h^3/16 + h^4/(16*(h - 4*W)) + (7*h^2*W)/36 -
        (11*h*W^2)/9 + (10*W^3)/9))/v2^2;
 
coB0t = (Nc*nL*((16*t^2*W)/27 + (16*t*W^2)/27 - (80*W^3)/27))/v2^2 +
     (Nc^2*(-1 + nQ)*((16*t^2*W)/27 + (16*t*W^2)/27 - (80*W^3)/27))/v2^2 +
     (Nc^2*((20*t^3)/9 + (76*t^2*W)/27 + (40*t*W^2)/27 - (80*W^3)/27))/v2^2 +
     (Nc*(-h^3/48 + (h^2*t)/24 - (17*h*t^2)/18 - (5*t^3)/3 +
        (h^2*(h - 4*t)*(h + 2*t))/(48*(h - 4*W)) - (h^2*W)/12 -
        (17*h*t*W)/18 - (5*t^2*W)/9 - (7*h*W^2)/9 + (826*t*W^2)/27 -
        (1960*W^3)/27 + (8*t^3*W)/(3*Z) - (328*t^2*W^2)/(27*Z) -
        (368*t*W^3)/(9*Z) + (1312*W^4)/(27*Z) - (53*t^2*Z)/54 - (t*W*Z)/6 +
        (25*W^2*Z)/27 - (25*t*Z^2)/72 - (5*W*Z^2)/72 - (25*Z^3)/288 -
        ((-4*W + Z)*(8*W + Z)*(-8*W + 5*Z)^2)/(288*(4*t - Z))))/v2^2;
 
coB0Z = (Nc*(-1 + nQ)*((-82*W^3)/9 - (208*W^4)/(27*Z) + (158*W^2*Z)/9 -
        (44*W*Z^2)/27 + (8*Z^3)/9))/v2^2 +
     (nL*(-2*W^3 - (112*W^4)/(9*Z) + (74*W^2*Z)/3 - (164*W*Z^2)/9 + 8*Z^3))/
      v2^2;
 
coBht = (Nc*((893*h^3)/48 - (455*h^2*t)/24 + (83*h*t^2)/6 -
       (23*t^3)/6 + (h*(35*h^3 - 66*h^2*t + 96*h*t^2 - 32*t^3))/
        (48*(h - 4*W)) - h^5/(2*(h - 4*W)*(h + t - W)) + (8*h^4)/(3*W) -
       (8*h^3*t)/(3*W) + (2*h^2*t^2)/W - (2*h*t^3)/(3*W) - (2561*h^2*W)/36 +
       (671*h*t*W)/18 - (61*t^2*W)/18 + (409*h*W^2)/9 + (55*t*W^2)/9 +
       (10*W^3)/9 - (h*(16*h^4 + 97*h^3*W - 552*h^2*W^2 + 732*h*W^3 -
          292*W^4))/(6*(h + t - W)*W)))/v2^2;
 
coBhW = (nL*(-h^3/72 + h^4/(72*(h - 4*W)) - (43*h^2*W)/54 +
        (98*h*W^2)/27 - (40*W^3)/3))/v2^2 +
     (Nc*(-1 + nQ)*(-h^3/72 + h^4/(72*(h - 4*W)) - (43*h^2*W)/54 +
        (98*h*W^2)/27 - (40*W^3)/3))/v2^2 +
     (Nc*(-h^3/72 - (41*h^2*t)/18 + (4*h*t^2)/3 + (h^3*(h - 12*t))/
         (72*(h - 4*W)) - (43*h^2*W)/54 + (70*h*t*W)/9 - (16*t^2*W)/3 +
        (98*h*W^2)/27 - (16*t*W^2)/3 + (16*t^2*W^2)/h - (40*W^3)/3))/v2^2 +
     ((161*h^3)/96 - (4435*h^2*W)/216 + (7895*h*W^2)/108 - (1082*W^3)/3 -
       (40*W^4)/h - (h^2*(h^2 - 4*h*W + 12*W^2))/(16*(h - 4*Z)) + h^4/(8*Z) -
       (13*h^3*W)/(6*Z) + (362*h^2*W^2)/(9*Z) - (1496*h*W^3)/(9*Z) +
       (1216*W^4)/(3*Z) + (25*h^2*Z)/18 - (44*h*W*Z)/9 + (17*W^2*Z)/3 -
       (9*h*Z^2)/2 + 14*W*Z^2 - (20*W^2*Z^2)/h -
       (h^2*(36*h^3 - 271*h^2*Z - 24*h*Z^2 + 144*Z^3))/(288*(h - 4*W)*Z))/v2^2;
 
coBtZ = (Nc*((-1411*t^3)/54 + (313*t^2*W)/54 + (1123*t*W^2)/27 +
       (190*W^3)/9 - (64*W^4)/(9*t) - (32*t^4)/(9*Z) - (56*t^3*W)/(9*Z) -
       (320*t^2*W^2)/(27*Z) + (440*t*W^3)/(27*Z) - (112*W^4)/(9*Z) +
       (1331*t^2*Z)/54 - (2*t^3*Z)/(3*W) + (158*t*W*Z)/9 - (560*W^2*Z)/9 +
       (160*W^3*Z)/(9*t) - (1061*t*Z^2)/27 + (2*t^2*Z^2)/W - 56*W*Z^2 -
       (140*W^2*Z^2)/(9*t) + (326*Z^3)/9 - (8*t*Z^3)/(3*W) +
       (44*W*Z^3)/(9*t) + (8*Z^4)/(3*W) - (2*t^2*(4*t - Z)*(2*t + Z)^2)/
        (9*(t - W)^2) + (2*t*(2*t + Z)*(24*t^3 + 122*t^2*Z + 5*t*Z^2 -
          7*Z^3))/(27*(t - W)*Z) + (2*(16*W^6 - 80*W^5*Z + 473*W^4*Z^2 -
          215*W^3*Z^3 - 325*W^2*Z^4 + 143*W*Z^5 + 12*Z^6))/
        (9*W*(-t + W - Z)*Z)))/v2^2;
 
coBWZ = (nL*((-3376*W^3)/27 + (640*W^5)/(9*Z^2) + (2464*W^4)/(27*Z) +
        (4280*W^2*Z)/27 - (860*W*Z^2)/27 - (8*Z^3)/3))/v2^2 +
     (Nc*(-1 + nQ)*((-1040*W^3)/81 + (3200*W^5)/(81*Z^2) +
        (22688*W^4)/(243*Z) + (4520*W^2*Z)/81 - (3260*W*Z^2)/243 -
        (88*Z^3)/81))/v2^2 + (Nc*((956*t*W^2)/9 + (2908*W^3)/81 +
        (4096*t*W^5)/(27*Z^3) - (10496*t*W^4)/(81*Z^2) + (896*W^5)/(81*Z^2) -
        (3536*t*W^3)/(27*Z) + (21536*W^4)/(243*Z) - (1312*t*W*Z)/81 +
        (2333*W^2*Z)/81 - (5*t*Z^2)/27 - (2540*W*Z^2)/243 - (277*Z^3)/324 +
        ((-4*W + Z)*(-8*W + 5*Z)^2*(12*W^2 + 20*W*Z + Z^2))/
         (108*(4*t - Z)*Z)))/v2^2 + ((45*h^3)/64 + (5*h^2*W)/2 +
       (149*h*W^2)/9 + (57992*W^3)/27 +
       (h*(h - 16*W)*(h^2 + 80*h*W + 192*W^2))/(192*(h - 4*Z)) -
       (512*W^6)/Z^3 - (992*W^5)/(3*Z^2) + h^4/(8*Z) + (h^3*W)/(2*Z) +
       (2*h^2*W^2)/Z + (8*h*W^3)/(3*Z) - (1424*W^4)/Z - (11*h^2*Z)/16 -
       (52*h*W*Z)/9 - (10204*W^2*Z)/27 + (11*h*Z^2)/36 + (728*W*Z^2)/27 +
       (28*Z^3)/9 - (h^2*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/(24*(h - 4*W)*Z))/
      v2^2;
 
coI00h = (-3*h*W)/v2^2;
 
coI00t = (-8*Nc*t*W)/v2^2;
 
coI00W = (nL*(-h^2/12 + h^3/(12*(h - 4*W)) - (h*W)/3 + 60*W^2 -
        (32*W^3)/Z))/v2^2 + (Nc*(-1 + nQ)*(-h^2/12 + h^3/(12*(h - 4*W)) -
        (h*W)/3 + 60*W^2 - (32*W^3)/Z))/v2^2 +
     ((64*h^2)/3 - (272*h*W)/3 + (6334*W^2)/9 + (6128*W^5)/(3*Z^3) +
       (1646*W^4)/(3*Z^2) - (64*h^2*W)/(3*Z) + (272*h*W^2)/(3*Z) -
       (32572*W^3)/(9*Z) + (944*W*Z)/3 + (64*Z^2)/3)/v2^2;
 
coI00Z = (-12*W^2 + (18*W^3)/Z)/v2^2 +
     (Nc*(-1 + nQ)*((-784*W^2)/81 + (320*W^4)/(27*Z^2) - (64*W^3)/(81*Z) +
        (872*W*Z)/81 + (68*Z^2)/27))/v2^2 +
     (nL*((-400*W^2)/9 + (64*W^4)/(3*Z^2) + (64*W^3)/(9*Z) + (56*W*Z)/3 +
        12*Z^2))/v2^2 + (Nc*((80*t^2)/27 + (8*t*W)/3 - (8*W^2)/81 +
        (64*W^4)/(27*Z^2) + (16*t*W^2)/(27*Z) - (128*W^3)/(81*Z) +
        (20*t*Z)/9 + (472*W*Z)/81 + (22*Z^2)/27 + (2*t^2*(2*t + Z)^2)/
         (9*(t - W)^2) - (2*t*(2*t + Z)*(26*t + 7*Z))/(27*(t - W))))/v2^2;
 
coI0hW = (6*h*W + 6*W^2)/v2^2;
 
coI0hZ = (3*h*W + 3*W*Z)/v2^2;
 
coI0tW = (Nc*(-h^2/12 - (h*t)/2 - 10*t^2 + (h*(h - 4*t)*(h + 2*t))/
        (12*(h - 4*W)) - (6*t^3)/(t - W) - (2*h*t^2)/(3*W) - (h*W)/3 +
       12*t*W + (148*W^2)/3 + (8*W^3)/(3*t) - (16*t*W^2)/Z - (32*W^3)/Z -
       (2*t*Z)/3 - (2*t^2*Z)/(3*W)))/v2^2;
 
coI0WZ = (18*W^2 + (6*W^4)/Z^2 + (18*W^3)/Z + 6*W*Z)/v2^2;
 
coIhhh = ((11*h^2)/8 + (9*h^3)/(8*(h - 4*W)) - 6*h*W)/v2^2;
 
coIhtt = (Nc*((5*h*t)/2 - 8*t^2 + (h*(h - 4*t)*t)/(2*(h - 4*W)) +
       2*h*W - 10*t*W + (12*t^2*W)/h))/v2^2;
 
coIhWW = ((241*h^2)/32 + h^3/(3*W) - (247*h*W)/8 + (511*W^2)/6 -
      (18*W^3)/h - h^3/(4*Z) - (7*h^2*W)/(3*Z) + (20*h*W^2)/(3*Z) -
      (32*W^3)/Z - (5*h*Z)/12 + (h^2*Z)/(3*W) + W*Z +
      (h^2*(24*h^2 - 19*h*Z + 8*Z^2))/(96*(h - 4*W)*Z))/v2^2;
 
coIhZZ = ((2*h^2)/3 - (439*h*W)/48 + 8*W^2 +
      (h*(2*h^2 - 41*h*W + 384*W^2))/(48*(h - 4*Z)) + (4*h^2*W^2)/Z^2 +
      (4*h^2*W)/(3*Z) - (8*h*W^2)/Z - (7*h*Z)/3 + (421*W*Z)/12 + (31*Z^2)/6 -
      (9*W*Z^2)/h + (h*(h^2 - 4*h*Z + 12*Z^2))/(8*(h - 4*W)))/v2^2;
 
coIttZ = (Nc*((-1384*t*W)/81 - (158*W^2)/81 + (64*W^3)/(9*t) +
       (2048*t*W^4)/(27*Z^3) - (7936*t*W^3)/(81*Z^2) + (640*W^4)/(27*Z^2) +
       (2528*t*W^2)/(81*Z) - (1952*W^3)/(81*Z) + (t*Z)/2 + (109*W*Z)/81 -
       (32*W^2*Z)/(3*t) + (65*Z^2)/24 + (44*W*Z^2)/(9*t) +
       ((-8*W + 5*Z)^2*(48*W^2 - 40*W*Z + Z^2))/(216*(4*t - Z)*Z)))/v2^2;
 
coIWWZ = ((17*h^2)/12 - (23*h*W)/3 - (4552*W^2)/9 - (256*W^5)/Z^3 +
      (304*W^4)/(3*Z^2) + h^3/(4*Z) + (h^2*W)/Z + (8*h*W^2)/(3*Z) +
      (968*W^3)/(9*Z) + 3*h*Z + (770*W*Z)/9 + 11*Z^2 + (h*Z^2)/(3*W) +
      Z^3/(3*W) - (h*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/(12*(h - 4*W)*Z))/v2^2;
 
coM00000 = (Nc*(-1 + nQ)*((64*W^4)/27 - (64*W^5)/(27*Z)))/v2^2;
 
coM0000Z = (nL*((16*W^4)/3 + 8*W^3*Z - (8*W*Z^3)/3))/v2^2 +
     (Nc*(-1 + nQ)*((16*W^4)/3 + (64*W^5)/(27*Z) + (88*W^3*Z)/27 -
        (8*W*Z^3)/27))/v2^2;
 
coM000W0 = (nL*((64*W^4)/3 - (64*W^5)/(3*Z)))/v2^2 +
     (Nc*(-1 + nQ)*((64*W^4)/3 - (64*W^5)/(3*Z)))/v2^2;
 
coM00tt0 = (Nc*((32*t^3*W)/27 - (32*t*W^3)/9 + (64*W^4)/27 -
       (32*t^3*W^2)/(27*Z) + (32*t*W^4)/(9*Z) - (64*W^5)/(27*Z)))/v2^2;
 
coM00ttZ = (Nc*((-16*t^3*W)/27 + (80*t^2*W^2)/27 -
       (112*t*W^3)/27 + (16*W^4)/3 + (32*t^3*W^2)/(27*Z) - (32*t*W^4)/(9*Z) +
       (64*W^5)/(27*Z) - (16*t^3*Z)/27 + (32*t^2*W*Z)/27 - (64*t*W^2*Z)/27 +
       (88*W^3*Z)/27 - (4*t^2*Z^2)/27 - (16*t*W*Z^2)/27 - (8*W*Z^3)/27))/v2^2;
 
coM00tW0 = (Nc*((32*t^3*W)/9 - (32*t*W^3)/3 + (64*W^4)/9 -
       (32*t^3*W^2)/(9*Z) + (32*t*W^4)/(3*Z) - (64*W^5)/(9*Z)))/v2^2;
 
coM0tW0t = (Nc*((-64*t^3*W)/9 - (128*t^2*W^2)/9 + (64*t*W^3)/9 +
       (128*W^4)/9 + (64*t^3*W^2)/(9*Z) + (128*t^2*W^3)/(9*Z) -
       (64*t*W^4)/(9*Z) - (128*W^5)/(9*Z)))/v2^2;
 
coM0W0Z0 = (nL*((128*W^4)/3 + (64*W^5)/(3*Z)))/v2^2 +
     (Nc*(-1 + nQ)*((128*W^4)/3 + (64*W^5)/(3*Z)))/v2^2;
 
coM0Wtht = (Nc*((8*h*t^3)/3 - 8*h*t^2*W + (16*t^3*W)/3 +
       (16*h*t*W^2)/3 + (16*t^2*W^2)/3 - (32*t*W^3)/3))/v2^2;
 
coM0WtZt = (Nc*((16*t^3*W)/3 + (16*t^2*W^2)/3 - (320*t*W^3)/9 +
       (224*W^4)/9 - (64*t^3*W^2)/(9*Z) - (128*t^2*W^3)/(9*Z) +
       (64*t*W^4)/(9*Z) + (128*W^5)/(9*Z) - (8*t^3*Z)/9 + (152*t^2*W*Z)/9 -
       (80*t*W^2*Z)/9 - (64*W^3*Z)/9))/v2^2;
 
coM0WW0W = (-256*W^4 - (256*W^6)/Z^2 + (512*W^5)/Z)/v2^2;
 
coM0WWhW = ((-16*h^3*W)/3 + 32*h^2*W^2 - (320*h*W^3)/3 +
      128*W^4 + (16*h^3*W^2)/(3*Z) - (32*h^2*W^3)/Z + (320*h*W^4)/(3*Z) -
      (128*W^5)/Z)/v2^2;
 
coM0WWZW = (16*W*(W - Z)*(2*W - Z)*(4*W - Z)*
      (12*W^2 + 20*W*Z + Z^2))/(3*v2^2*Z^2);
 
coM0ZtW0 = (Nc*((64*t^2*W^2)/9 - (128*t*W^3)/9 + (160*W^4)/9 +
       (32*t^3*W^2)/(9*Z) - (32*t*W^4)/(3*Z) + (64*W^5)/(9*Z) - (8*t^3*Z)/9 +
       (16*t^2*W*Z)/9 + (8*t*W^2*Z)/3 + (64*W^3*Z)/9 - (8*t^2*Z^2)/9 +
       (32*t*W*Z^2)/9))/v2^2;
 
coMhhWWh = (-h^4 + 12*h^2*W^2 - 24*h*W^3)/v2^2;
 
coMhWWhW = (-h^4/3 - (8*h^3*W)/3 + (8*h^2*W^2)/3 + (32*h*W^3)/3 -
      16*W^4)/v2^2;
 
coMhWWZW = ((16*h^3*W)/3 - (104*h^2*W^2)/3 + 32*h*W^3 +
      (544*W^4)/3 - (16*h^3*W^2)/(3*Z) + (32*h^2*W^3)/Z - (320*h*W^4)/(3*Z) +
      (128*W^5)/Z - (4*h^3*Z)/3 + (32*h^2*W*Z)/3 - (80*h*W^2*Z)/3 -
      (128*W^3*Z)/3 - (2*h^2*Z^2)/3 - (8*h*W*Z^2)/3 - (8*W^2*Z^2)/3)/v2^2;
 
coMhZWWZ = ((-4*h^3*W)/3 + (8*h^2*W^2)/3 - (368*h*W^3)/3 +
      128*W^4 + (16*h^2*W*Z)/3 + (64*h*W^2*Z)/3 + (544*W^3*Z)/3 -
      (2*h^2*Z^2)/3 - (4*h*W*Z^2)/3 - (128*W^2*Z^2)/3 - (4*h*Z^3)/3 -
      (8*W*Z^3)/3)/v2^2;
 
coMWWZZh = ((-2*h^3*W)/3 + (4*h^2*W^2)/3 - (184*h*W^3)/3 +
      64*W^4 + (8*h^2*W*Z)/3 + (32*h*W^2*Z)/3 + (272*W^3*Z)/3 - (h^2*Z^2)/3 -
      (2*h*W*Z^2)/3 - (64*W^2*Z^2)/3 - (2*h*Z^3)/3 - (4*W*Z^3)/3)/v2^2;
 
coMWZZWW = ((2000*W^4)/3 - (256*W^6)/Z^2 - (1408*W^5)/(3*Z) -
      416*W^3*Z - (8*W^2*Z^2)/3 + (64*W*Z^3)/3 - 3*Z^4)/v2^2;
 
coShhW = ((-7*h^2)/4 + (5*h^3)/(4*(h - 4*W)) + (2*h^3)/(3*W) - h*W -
      (38*W^2)/3)/v2^2;
 
coShWZ = ((-23*h^2)/2 + (490*h*W)/9 - (836*W^2)/9 - (8*h^2*W^2)/Z^2 -
      h^3/(2*Z) - (22*h^2*W)/(3*Z) + (376*h*W^2)/(9*Z) - (320*W^3)/(3*Z) +
      (4*h*Z)/9 - (2*h^2*Z)/(3*W) - (536*W*Z)/9 - (35*Z^2)/9 -
      (2*h*Z^2)/(3*W) + (h*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/(6*(h - 4*W)*Z))/
     v2^2;
 
coSttW = (Nc*(-(h*t)/3 - (244*t^2)/3 - (h^2*t)/(h - 4*W) +
       (80*t^3)/(t - W) - (604*t*W)/9 - (2596*W^2)/81 + (512*W^4)/(27*Z^2) -
       (1216*W^3)/(81*Z) + (16*t*Z)/9 + (116*W*Z)/81 - Z^2/3 +
       ((-8*W + 5*Z)^2*(12*W^2 + 20*W*Z + Z^2))/(27*(4*t - Z)*Z)))/v2^2;
 
coSWZZ = ((-3*h^2)/16 + (19*h*W)/12 - (1294*W^2)/3 -
      (h^2*(h - 12*Z))/(16*(h - 4*W)) - (h^2*(h - 12*W))/(16*(h - 4*Z)) -
      (3*h^4)/(16*(h - 4*W)*(h - 4*Z)) - (1088*W^4)/(3*Z^2) -
      (1696*W^3)/(3*Z) + (19*h*Z)/12 + (239*W*Z)/3 + 12*Z^2 + (2*Z^3)/(3*W))/
     v2^2;
 
coTh00 = (nL*(-h^3/24 + h^4/(24*(h - 4*W)) - (h^2*W)/6 +
        (2*h*W^2)/3 - (8*W^3)/3))/v2^2 +
     (Nc*(-1 + nQ)*(-h^3/24 + h^4/(24*(h - 4*W)) - (h^2*W)/6 + (2*h*W^2)/3 -
        (8*W^3)/3))/v2^2;
 
coTh0t = (Nc*((223*h^3)/24 - (37*h^2*t)/4 + (8*h*t^2)/3 + (4*t^3)/3 +
       (h^2*(3*h^2 - 6*h*t + 8*t^2))/(8*(h - 4*W)) -
       h^5/(4*(h - 4*W)*(h + t - W)) + (4*h^4)/(3*W) - (4*h^3*t)/(3*W) +
       (4*h^2*t^2)/(3*W) - (209*h^2*W)/6 + (41*h*t*W)/3 + (8*t^2*W)/3 +
       27*h*W^2 - (4*t*W^2)/3 - (8*W^3)/3 -
       (h*(16*h^4 + 97*h^3*W - 552*h^2*W^2 + 732*h*W^3 - 292*W^4))/
        (12*(h + t - W)*W)))/v2^2;
 
coTh0W = ((8*h^3)/3 - 16*h^2*W + (224*h*W^2)/3 - (320*W^3)/3 -
      (8*h^3*W)/(3*Z) + (16*h^2*W^2)/Z - (224*h*W^3)/(3*Z) + (320*W^4)/(3*Z))/
     v2^2;
 
coThWZ = ((-229*h^3)/32 + (460*h^2*W)/9 - (1198*h*W^2)/9 +
      (368*W^3)/3 - (h*(h - 16*W)*(h^2 + 80*h*W + 192*W^2))/(96*(h - 4*Z)) -
      (4*h^3*W^2)/Z^2 + (16*h^2*W^3)/Z^2 - h^4/(2*Z) - (14*h^3*W)/(3*Z) +
      (316*h^2*W^2)/(9*Z) - (1072*h*W^3)/(9*Z) + (64*W^4)/Z -
      (277*h^2*Z)/72 - (h^3*Z)/(3*W) - (100*h*W*Z)/9 + 24*W^2*Z -
      (7*h*Z^2)/6 - (h^2*Z^2)/W - 12*W*Z^2 - (2*Z^3)/3 +
      (h^2*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/(6*(h - 4*W)*Z))/v2^2;
 
coTt00 = (Nc*((-8*t^3)/3 - (496*t^2*W)/27 - (320*t*W^2)/27 -
       (256*W^3)/27 + (8*t^3*W)/(3*Z) + (496*t^2*W^2)/(27*Z) +
       (320*t*W^3)/(27*Z) + (256*W^4)/(27*Z)))/v2^2;
 
coTt0h = (Nc*((28*h^3)/3 - (125*h^2*t)/12 + (49*h*t^2)/6 -
       (10*t^3)/3 + (h*(4*h^3 - 7*h^2*t + 14*h*t^2 - 8*t^3))/(12*(h - 4*W)) -
       h^5/(4*(h - 4*W)*(h + t - W)) + (4*h^4)/(3*W) - (4*h^3*t)/(3*W) +
       (2*h^2*t^2)/W - (2*h*t^3)/(3*W) - (110*h^2*W)/3 + (70*h*t*W)/3 -
       7*t^2*W + (73*h*W^2)/3 + 2*t*W^2 -
       (h*(16*h^4 + 97*h^3*W - 552*h^2*W^2 + 732*h*W^3 - 292*W^4))/
        (12*(h + t - W)*W)))/v2^2;
 
coTt0Z = (Nc*((-502*t^3)/27 - (833*t^2*W)/27 + (350*t*W^2)/27 +
       (136*W^3)/9 - (16*t^4)/(9*Z) - (40*t^3*W)/(9*Z) -
       (832*t^2*W^2)/(27*Z) - (272*t*W^3)/(9*Z) - (16*W^4)/(9*Z) +
       (1193*t^2*Z)/54 - (2*t^3*Z)/(3*W) + (391*t*W*Z)/54 - (388*W^2*Z)/9 -
       (4595*t*Z^2)/216 + (2*t^2*Z^2)/W - (1717*W*Z^2)/72 + (1645*Z^3)/96 -
       (4*t*Z^3)/(3*W) + (4*Z^4)/(3*W) - (4*t^3*(2*t + Z)^2)/(9*(t - W)^2) -
       ((-4*W + Z)*(8*W + Z)*(-8*W + 5*Z)^2)/(288*(4*t - Z)) +
       (2*t^2*(2*t + Z)*(12*t^2 + 64*t*Z + 17*Z^2))/(27*(t - W)*Z) +
       (16*W^6 - 80*W^5*Z + 473*W^4*Z^2 - 215*W^3*Z^3 - 325*W^2*Z^4 +
         143*W*Z^5 + 12*Z^6)/(9*W*(-t + W - Z)*Z)))/v2^2;
 
coTW00 = ((-8*h*W^2)/3 + 216*W^3 - (8*W^6)/(3*Z^3) +
       (640*W^5)/(3*Z^2) + (8*h*W^3)/(3*Z) - (424*W^4)/Z - (8*W^2*Z)/3)/
      v2^2 + (Nc*((-50*t^2*W)/9 - 4*t*W^2 + (592*W^3)/81 + (16*W^4)/(3*t) -
        (128*W^5)/(27*Z^2) + (32*t^2*W^2)/(9*Z) - (16*t*W^3)/(9*Z) +
        (544*W^4)/(81*Z) + (4*t*W*Z)/9 + (352*W^2*Z)/81 + (10*W*Z^2)/27))/
      v2^2 + (Nc*(-1 + nQ)*((272*W^3)/81 - (640*W^5)/(27*Z^2) +
        (6176*W^4)/(81*Z) + (1496*W^2*Z)/81 + (44*W*Z^2)/27))/v2^2 +
     (nL*((-688*W^3)/9 - (128*W^5)/(3*Z^2) + (1312*W^4)/(9*Z) +
        (136*W^2*Z)/3 + 4*W*Z^2))/v2^2;
 
coTZ00 = (Nc*(-1 + nQ)*((560*W^3)/27 + (176*W^4)/(9*Z) +
        (236*W^2*Z)/27 - (16*W*Z^2)/27 + (8*Z^3)/9))/v2^2 +
     (nL*(16*W^3 + (80*W^4)/(3*Z) + 4*W^2*Z - (16*W*Z^2)/3 + 8*Z^3))/v2^2;
 
coTZ0t = (Nc*((-232*t^3)/27 - (416*t^2*W)/27 + (136*t*W^2)/9 +
       (64*W^3)/3 + (64*W^4)/(9*t) - (16*t^4)/(9*Z) - (16*t^3*W)/(9*Z) -
       (280*t^2*W^2)/(27*Z) - (280*t*W^3)/(27*Z) + (416*W^4)/(27*Z) +
       (44*t^2*Z)/3 + (197*t*W*Z)/27 - (233*W^2*Z)/9 - (32*W^3*Z)/(9*t) -
       (719*t*Z^2)/36 + (4*t^2*Z^2)/(3*W) - (3425*W*Z^2)/108 -
       (52*W^2*Z^2)/(9*t) + (2761*Z^3)/144 - (4*t*Z^3)/(3*W) +
       (44*W*Z^3)/(9*t) + (4*Z^4)/(3*W) - (2*t^2*(2*t - Z)*(2*t + Z)^2)/
        (9*(t - W)^2) + ((-4*W + Z)*(8*W + Z)*(-8*W + 5*Z)^2)/
        (144*(4*t - Z)) + (2*t*(2*t + Z)*(12*t^3 + 64*t^2*Z - 9*t*Z^2 -
          7*Z^3))/(27*(t - W)*Z) + (16*W^6 - 80*W^5*Z + 473*W^4*Z^2 -
         215*W^3*Z^3 - 325*W^2*Z^4 + 143*W*Z^5 + 12*Z^6)/
        (9*W*(-t + W - Z)*Z)))/v2^2;
 
coTZ0W = (832*W^3 + (640*W^5)/(3*Z^2) - (2240*W^4)/(3*Z) -
      (1040*W^2*Z)/3 + (136*W*Z^2)/3 + (8*Z^3)/3)/v2^2;
 
coTZhW = ((-49*h^3)/192 + (28*h^2*W)/3 - 13*h*W^2 + (368*W^3)/9 +
      (h*(h - 16*W)*(h^2 + 80*h*W + 192*W^2))/(192*(h - 4*Z)) +
      (4*h^2*W^2)/(3*Z) - (112*h*W^3)/(3*Z) + (64*W^4)/Z - (199*h^2*Z)/16 +
      45*h*W*Z - 72*W^2*Z + (19*h*Z^2)/12 - (h^2*Z^2)/W - (92*W*Z^2)/3 -
      (20*Z^3)/9 - (h*Z^3)/(3*W) + (h*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/
       (12*(h - 4*W)))/v2^2;
 
coTbar0hW = ((16*h^2*W)/3 - (64*h*W^2)/3 + 64*W^3 -
      (16*h^2*W^2)/(3*Z) + (64*h*W^3)/(3*Z) - (64*W^4)/Z)/v2^2;
 
coTbar0WZ = (-448*W^3 + (256*W^5)/Z^2 + (320*W^4)/(3*Z) + 80*W^2*Z +
      (16*W*Z^2)/3)/v2^2;
 
coU0t0W = (Nc*(-2*t^3 - (20*t^2*W)/9 + (62*t*W^2)/9 - (32*W^3)/3 +
       (8*W^4)/(3*t) - (16*t^2*W^2)/(3*Z) - (32*t*W^3)/(3*Z) + (8*t^2*Z)/9 -
       (32*t*W*Z)/9))/v2^2;
 
coU0tht = (Nc*((5*h*t^2)/3 - (10*t^3)/3 - h*t*W - 6*t^2*W +
       2*h*W^2 + (4*t*W^2)/3))/v2^2;
 
coU0ttZ = (Nc*((-176*t^2*W)/27 - (496*t*W^2)/27 - (88*W^3)/27 +
       (64*W^4)/(9*t) + (160*t^2*W^2)/(27*Z) + (32*t*W^3)/(3*Z) -
       (64*W^4)/(27*Z) + (77*t^2*Z)/54 + (241*t*W*Z)/54 - (61*W^2*Z)/27 -
       (32*W^3*Z)/(3*t) + (331*t*Z^2)/216 + (23*W*Z^2)/24 +
       (44*W^2*Z^2)/(9*t) + (25*Z^3)/288 +
       ((-4*W + Z)*(8*W + Z)*(-8*W + 5*Z)^2)/(288*(4*t - Z))))/v2^2;
 
coUhW00 = (nL*(h^3/48 - h^4/(48*(h - 4*W)) + (h^2*W)/12 - h*W^2 +
        (20*W^3)/3))/v2^2 + (Nc*(-1 + nQ)*(h^3/48 - h^4/(48*(h - 4*W)) +
        (h^2*W)/12 - h*W^2 + (20*W^3)/3))/v2^2;
 
coUhW0t = (Nc*(h^3/48 + (5*h^2*t)/8 - (13*h*t^2)/6 -
       (h^2*(h - 4*t)*(h + 2*t))/(48*(h - 4*W)) + (2*h^2*t^2)/(3*W) +
       (h^2*W)/12 - (5*h*t*W)/6 - (2*t^2*W)/3 - h*W^2 + 2*t*W^2 +
       (20*W^3)/3))/v2^2;
 
coUhWhW = ((17*h^3)/8 - h^4/(8*(h - 4*W)) - h^4/(3*W) -
      (29*h^2*W)/6 - (2*h*W^2)/3 + 8*W^3)/v2^2;
 
coUhWWZ = ((-17*h^3)/48 + (53*h^2*W)/4 - (109*h*W^2)/3 -
      (148*W^3)/3 - h^4/(16*Z) - (h^3*W)/(4*Z) - (7*h^2*W^2)/(3*Z) +
      (20*h*W^3)/(3*Z) - (32*W^4)/Z - 4*h^2*Z + (32*h*W*Z)/3 + 4*W^2*Z +
      (13*h*Z^2)/12 - (h^2*Z^2)/(3*W) + (W*Z^2)/3 +
      (h^2*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/(48*(h - 4*W)*Z))/v2^2;
 
coUW0tt = (Nc*((-64*t^2*W)/9 - (9280*t*W^2)/81 - (128*W^3)/9 -
       (4096*t*W^5)/(27*Z^3) + (12032*t*W^4)/(81*Z^2) - (256*W^5)/(9*Z^2) +
       (64*t^2*W^2)/(9*Z) + (9536*t*W^3)/(81*Z) + (128*W^4)/(3*Z)))/v2^2;
 
coUWhhh = ((15*h^3)/16 + (9*h^4)/(16*(h - 4*W)) - (37*h^2*W)/4 +
      9*h*W^2)/v2^2;
 
coUWhtt = (Nc*((13*h^2*t)/12 - 3*h*t^2 + (h^2*(h - 4*t)*t)/
        (4*(h - 4*W)) - 5*h*t*W + 20*t^2*W + (4*t*W^2)/3))/v2^2;
 
coUWhWW = ((71*h^3)/48 + (3*h^4)/(16*(h - 4*W)) - (25*h^2*W)/12 +
      21*h*W^2 - 12*W^3 + (2*h^2*Z)/3 + (8*h*W*Z)/3 + (8*W^2*Z)/3)/v2^2;
 
coUWhZZ = ((3*h^3)/8 - (h^2*W)/3 + (179*h*W^2)/12 + 64*W^3 +
      (h^2*(h^2 - 4*h*W + 12*W^2))/(16*(h - 4*Z)) - h^2*Z - 6*h*W*Z -
      (97*W^2*Z)/3 + (35*h*Z^2)/12 - (41*W*Z^2)/3 +
      (h^2*(h^2 - 4*h*Z + 12*Z^2))/(16*(h - 4*W)))/v2^2;
 
coUWZ00 = (Nc*((-16*t*W^2)/3 - (80*W^3)/27 + (128*W^5)/(27*Z^2) -
        (32*t^2*W^2)/(9*Z) - (32*t*W^3)/(9*Z) - (1216*W^4)/(81*Z) +
        (8*t^2*Z)/9 - (8*t*W*Z)/9 - (344*W^2*Z)/27 + (4*t*Z^2)/9 +
        (292*W*Z^2)/81 + (10*Z^3)/27))/v2^2 +
     (Nc*(-1 + nQ)*((1120*W^3)/27 + (640*W^5)/(27*Z^2) - (6080*W^4)/(81*Z) -
        (1376*W^2*Z)/27 + (1232*W*Z^2)/81 + (44*Z^3)/27))/v2^2 +
     (nL*((1184*W^3)/9 + (128*W^5)/(3*Z^2) - (1216*W^4)/(9*Z) -
        (1120*W^2*Z)/9 + (112*W*Z^2)/3 + 4*Z^3))/v2^2;
 
coUWZhZ = (h^3/192 - (5*h^2*W)/3 - (13*h*W^2)/3 - 48*W^3 -
      (h*(h - 16*W)*(h^2 + 80*h*W + 192*W^2))/(192*(h - 4*Z)) +
      (8*h^2*W^3)/Z^2 + (8*h^2*W^2)/(3*Z) - (16*h*W^3)/Z + (h^2*Z)/48 +
      (28*h*W*Z)/3 - 60*W^2*Z - (35*h*Z^2)/12 + (88*W*Z^2)/3 + (5*Z^3)/3)/v2^2;
 
coUWZtt = (Nc*((16*t^2*W)/3 + (1180*t*W^2)/9 - (116*W^3)/27 +
       (4096*t*W^5)/(27*Z^3) - (10496*t*W^4)/(81*Z^2) + (1280*W^5)/(27*Z^2) -
       (64*t^2*W^2)/(9*Z) - (3584*t*W^3)/(27*Z) - (4480*W^4)/(81*Z) -
       (8*t^2*Z)/9 - (700*t*W*Z)/81 - (101*W^2*Z)/9 - (41*t*Z^2)/27 +
       (700*W*Z^2)/81 + (37*Z^3)/36 - ((-4*W + Z)*(-8*W + 5*Z)^2*
         (12*W^2 + 20*W*Z + Z^2))/(108*(4*t - Z)*Z)))/v2^2;
 
coUWZWW = ((-16*h^2*W)/3 + (64*h*W^2)/3 + 320*W^3 - (512*W^6)/Z^3 -
      (832*W^5)/(3*Z^2) + (16*h^2*W^2)/(3*Z) - (64*h*W^3)/(3*Z) +
      (7696*W^4)/(9*Z) + (4*h^2*Z)/3 - (16*h*W*Z)/3 + (160*W^2*Z)/3 -
      (76*W*Z^2)/9 + (13*Z^3)/3)/v2^2;
 
coUZW00 = (nL*((-64*W^3)/3 - (80*W^4)/(3*Z) + 4*W^2*Z))/v2^2 +
     (Nc*(-1 + nQ)*((-64*W^3)/3 - (80*W^4)/(3*Z) + 4*W^2*Z))/v2^2;
 
coUZW0t = (Nc*((-88*t^2*W)/3 - (224*t*W^2)/9 - (64*W^3)/3 +
       (8*t^2*W^2)/(3*Z) - (8*t*W^3)/Z - (80*W^4)/(3*Z) + (26*t^2*Z)/3 +
       (2*t*W*Z)/9 + 4*W^2*Z + (2*t*Z^2)/3 + (2*t^2*Z^2)/(3*W)))/v2^2;
 
coUZWhW = ((-17*h^3)/48 + (53*h^2*W)/4 - (109*h*W^2)/3 -
      (148*W^3)/3 - h^4/(16*Z) - (h^3*W)/(4*Z) - (7*h^2*W^2)/(3*Z) +
      (20*h*W^3)/(3*Z) - (32*W^4)/Z - 4*h^2*Z + (32*h*W*Z)/3 + 4*W^2*Z +
      (13*h*Z^2)/12 - (h^2*Z^2)/(3*W) + (W*Z^2)/3 +
      (h^2*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/(48*(h - 4*W)*Z))/v2^2;
 
coUZWWZ = ((4*h^2*W)/3 - (8*h*W^2)/3 - (1024*W^3)/3 +
      (128*W^5)/Z^2 + (1184*W^4)/(3*Z) - (8*h*W*Z)/3 + (832*W^2*Z)/3 -
      (44*W*Z^2)/3 - (26*Z^3)/3 - Z^4/(3*W))/v2^2;
 
coAhAh = ((-5*h)/4 + (23*h^2)/(12*(h - 4*W)) + (4*h^2)/(9*W) - 5*W -
      (8*W^2)/h)/v2^2;
 
coAhAt = (Nc*((92*h)/9 - (16*t)/3 + (h*(h - 2*t))/(3*(h - 4*W)) -
       h^3/(3*(h - 4*W)*(h + t - W)) + (4*h^2)/(3*W) - (4*h*t)/(9*W) -
       (59*W)/3 - (4*t*W)/h - (4*h^3 + 28*h^2*W - 110*h*W^2 + 73*W^3)/
        (3*(h + t - W)*W)))/v2^2;
 
coAhAW = ((325*h)/24 + (19*h^2)/(9*W) - (625*W)/18 +
      (290*W^2)/(3*h) - (8*h*W^2)/Z^2 - (2*h^2)/Z - (8*h*W)/Z +
      (160*W^2)/(9*Z) - (320*W^3)/(3*h*Z) + (13*Z)/9 + (7*h*Z)/(9*W) +
      (h*(48*h^2 - 13*h*Z + 16*Z^2))/(24*(h - 4*W)*Z))/v2^2;
 
coAhAZ = ((-119*h)/36 - (41*W)/36 + (2*h^2 - 41*h*W + 384*W^2)/
       (12*(h - 4*Z)) + (4*h*W^2)/Z^2 - h^2/(2*Z) + (2*h*W)/(3*Z) +
      (40*W^2)/(9*Z) - (14*Z)/9 - (4*h*Z)/(9*W) + (3*W*Z)/h +
      (h*(3*h - 4*Z)*(2*h + Z))/(12*(h - 4*W)*Z))/v2^2;
 
coAhB00 = (nL*(h^2/24 - h^3/(24*(h - 4*W)) - (5*h*W)/18 +
        (2*W^2)/3 - (8*W^3)/(3*h)))/v2^2 +
     (Nc*(-1 + nQ)*(h^2/24 - h^3/(24*(h - 4*W)) - (5*h*W)/18 + (2*W^2)/3 -
        (8*W^3)/(3*h)))/v2^2;
 
coAhB0t = (Nc*(h^2/24 + (29*h*t)/36 - (2*t^2)/3 + (4*t^3)/(3*h) -
       (h*(h - 4*t)*(h + 2*t))/(24*(h - 4*W)) + (8*h*t^2)/(9*W) -
       (5*h*W)/18 - 2*t*W + (8*t^2*W)/(3*h) + (8*W^2)/3 - (4*t*W^2)/(3*h) -
       (8*W^3)/(3*h)))/v2^2;
 
coAhBhW = ((149*h^2)/72 - (7*h^3)/(24*(h - 4*W)) - (7*h^3)/(9*W) -
      (29*h*W)/6 + (14*W^2)/3 - (16*W^3)/h)/v2^2;
 
coAhBWZ = ((-45*h^2)/32 + (245*h*W)/9 - (214*W^2)/3 +
      (368*W^3)/(3*h) - ((h - 16*W)*(h^2 + 80*h*W + 192*W^2))/
       (96*(h - 4*Z)) + (8*h*W^3)/Z^2 - h^3/(4*Z) - (h^2*W)/Z +
      (20*h*W^2)/(3*Z) - (112*W^3)/(3*Z) + (64*W^4)/(h*Z) - (557*h*Z)/72 +
      (56*W*Z)/3 + (24*W^2*Z)/h + Z^2/2 - (7*h*Z^2)/(9*W) - (12*W*Z^2)/h -
      (2*Z^3)/(3*h) + (h*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/(12*(h - 4*W)*Z))/
     v2^2;
 
coAtAt = (Nc^2*((8*t)/9 - (8*t^2)/(9*W) + (16*W)/9))/v2^2 +
     (Nc*((-158*t)/3 - (2*h*t)/(h - 4*W) + (46*t^2)/(t - W) - (4366*W)/81 +
        (12*t*W)/h + (32*W^2)/(3*t) + (2048*W^4)/(27*Z^3) -
        (7936*W^3)/(81*Z^2) + (128*W^4)/(9*t*Z^2) + (3008*W^2)/(81*Z) -
        (64*W^3)/(3*t*Z) - (47*Z)/18 - (44*W*Z)/(9*t) +
        ((40*W + Z)*(-8*W + 5*Z)^2)/(18*(4*t - Z)*Z)))/v2^2;
 
coAtAW = (Nc*((-2*h)/9 - (254*t)/3 + (2*h*(h - 8*t))/(3*(h - 4*W)) +
       (68*t^2)/(t - W) - (14*h*t)/(9*W) + (8056*W)/81 + (16*t*W)/h +
       (8*W^2)/(3*t) + (4096*W^4)/(27*Z^3) - (12032*W^3)/(81*Z^2) -
       (64*t*W)/(3*Z) - (15440*W^2)/(81*Z) - (8*Z)/9 - (14*t*Z)/(9*W) +
       (4*(-8*W + 5*Z)^2*(12*W^2 + 20*W*Z + Z^2))/(27*(4*t - Z)*Z^2)))/v2^2;
 
coAtAZ = (Nc*((-74*t)/27 - (1369*W)/81 + (185*W^2)/(9*t) +
       (2048*W^4)/(27*Z^3) + (16*t^3)/(9*Z^2) + (16*t^2*W)/(9*Z^2) +
       (16*t*W^2)/(9*Z^2) - (7792*W^3)/(81*Z^2) + (16*W^4)/(9*t*Z^2) +
       (232*t^2)/(27*Z) - (32*t*W)/(27*Z) - (760*W^2)/(81*Z) + (1411*Z)/54 -
       (4*t*Z)/(9*W) + (302*W*Z)/(9*t) - (155*Z^2)/(9*t) + (4*Z^2)/(3*W) -
       (4*Z^3)/(3*t*W) + (4*t^2*(2*t + Z)^2)/(9*(t - W)^2*Z) +
       ((-8*W + 5*Z)^2*(48*W^2 - 40*W*Z + Z^2))/(54*(4*t - Z)*Z^2) -
       (2*t*(2*t + Z)*(12*t^2 + 64*t*Z + 17*Z^2))/(27*(t - W)*Z^2) -
       (16*W^6 - 80*W^5*Z + 473*W^4*Z^2 - 215*W^3*Z^3 - 325*W^2*Z^4 +
         143*W*Z^5 + 12*Z^6)/(9*t*W*(-t + W - Z)*Z^2)))/v2^2;
 
coAtB00 = (Nc*nL*((8*t*W)/9 + (32*W^2)/9))/v2^2 +
     (Nc^2*(-1 + nQ)*((8*t*W)/9 + (32*W^2)/9))/v2^2;
 
coAtB0t = (Nc^2*((-8*t^2)/9 - (16*t^3)/(9*W) + (16*t*W)/9 +
        (32*W^2)/9))/v2^2 + (Nc*((-20*t^2)/3 + (6*t^3)/(t - W) -
        (508*t*W)/27 - (1240*W^2)/27 + (32*W^3)/(27*t) + (320*t*W^2)/(27*Z) +
        (256*W^3)/(9*Z) + (64*W^4)/(27*t*Z) - (155*t*Z)/54 - (79*W*Z)/54 -
        (44*W^2*Z)/(9*t) - (25*Z^2)/72 - ((-4*W + Z)*(8*W + Z)*
          (-8*W + 5*Z)^2)/(72*(4*t - Z)*Z)))/v2^2;
 
coAtBhW = (Nc*((-5*h^2)/18 - (11*h*t)/9 - (h^2*(h - 2*t))/
        (6*(h - 4*W)) + (14*h^2*t)/(9*W) - (2*h*W)/9 + (4*t*W)/3 + 8*W^2 +
       (16*t*W^2)/h))/v2^2;
 
coAtBWZ = (Nc*((-616*t*W)/9 + (140*W^2)/9 + (4096*W^5)/(27*Z^3) -
       (10496*W^4)/(81*Z^2) - (16*t*W^2)/Z - (5264*W^3)/(27*Z) +
       (188*t*Z)/9 + (416*W*Z)/81 + (31*Z^2)/27 + (14*t*Z^2)/(9*W) -
       ((-4*W + Z)*(-8*W + 5*Z)^2*(12*W^2 + 20*W*Z + Z^2))/
        (27*(4*t - Z)*Z^2)))/v2^2;
 
coAWAW = ((-1915*h)/24 + (133*h^2)/(9*W) + (9149*W)/18 - (42*W^2)/h +
      (1532*W^4)/(3*Z^3) + (1616*W^3)/(3*Z^2) - (31*h^2)/(3*Z) +
      (172*h*W)/(3*Z) - (21868*W^2)/(9*Z) + 201*Z - (10*h*Z)/(9*W) +
      (133*Z^2)/(9*W) - (h*(24*h^2 - 73*h*Z + 8*Z^2))/(8*(h - 4*W)*Z))/v2^2;
 
coAWAZ = ((431*h)/36 + (1961*W)/9 - (h*(h - 12*W))/(4*(h - 4*Z)) -
      (3*h^3)/(4*(h - 4*W)*(h - 4*Z)) - (2176*W^4)/(3*Z^3) + (8*h*W^2)/Z^2 -
      (302*W^3)/(3*Z^2) + h^2/Z + (20*h*W)/(3*Z) - (1564*W^2)/Z + (139*Z)/3 +
      (7*h*Z)/(9*W) - (12*W*Z)/h + (19*Z^2)/(9*W) -
      (h*(12*h^2 - 7*h*Z - 44*Z^2))/(12*(h - 4*W)*Z))/v2^2;
 
coAWB00 = (nL*(-h^2/12 + h^3/(12*(h - 4*W)) + (h*W)/9 + 44*W^2 -
        (32*W^3)/(3*Z) + (4*W*Z)/9))/v2^2 +
     (Nc*(-1 + nQ)*(-h^2/12 + h^3/(12*(h - 4*W)) + (h*W)/9 + 44*W^2 -
        (32*W^3)/(3*Z) + (4*W*Z)/9))/v2^2;
 
coAWB0t = (Nc*(-h^2/12 - (13*h*t)/18 - 2*t^2 +
       (h*(h - 4*t)*(h + 2*t))/(12*(h - 4*W)) - (6*t^3)/(t - W) -
       (8*h*t^2)/(9*W) + (h*W)/9 + 20*t*W + (100*W^2)/3 + (8*W^3)/(3*t) -
       (32*t^2*W)/(3*Z) - (80*t*W^2)/(3*Z) - (32*W^3)/(3*Z) - (8*t*Z)/9 -
       (8*t^2*Z)/(9*W) + (4*W*Z)/9))/v2^2;
 
coAWBhW = ((751*h^2)/72 + (7*h^3)/(9*W) - (235*h*W)/6 +
      (322*W^2)/3 - (24*W^3)/h - h^3/(2*Z) + (2*h^2*W)/(3*Z) - (8*h*W^2)/Z -
      (23*h*Z)/18 + (7*h^2*Z)/(9*W) + (10*W*Z)/3 +
      (h^2*(12*h^2 - 5*h*Z + 4*Z^2))/(24*(h - 4*W)*Z))/v2^2;
 
coAWBWZ = ((17*h^2)/6 - (206*h*W)/9 - (5936*W^2)/9 -
      (512*W^5)/Z^3 - (160*W^4)/(3*Z^2) + h^3/(2*Z) + (2*h^2*W)/Z +
      (400*W^3)/(9*Z) + (70*h*Z)/9 + (944*W*Z)/9 + (178*Z^2)/9 +
      (7*h*Z^2)/(9*W) + (7*Z^3)/(9*W) - (h*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/
       (6*(h - 4*W)*Z))/v2^2;
 
coAZAZ = ((11*h)/24 + (1933*W)/36 - (h*(h - 12*Z))/(8*(h - 4*W)) -
      (3*h^3)/(8*(h - 4*W)*(h - 4*Z)) - (7*h^2 - 118*h*W + 768*W^2)/
       (24*(h - 4*Z)) - (128*W^4)/Z^3 - (4*h*W^2)/Z^2 - (448*W^3)/Z^2 -
      (4*h*W)/(3*Z) - (1088*W^2)/(3*Z) + (185*Z)/18 - (9*W*Z)/h +
      (4*Z^2)/(9*W))/v2^2;
 
coAZB00 = (Nc*(-1 + nQ)*((-212*W^2)/27 + (176*W^4)/(9*Z^2) +
        (256*W^3)/(27*Z) + (4*W*Z)/27))/v2^2 +
     (nL*((-92*W^2)/9 + (80*W^4)/(3*Z^2) + (44*W*Z)/9))/v2^2;
 
coAZB0t = (Nc*((242*t^2)/27 - (14*t*W)/27 - (80*W^2)/9 -
       (32*W^3)/(3*t) - (232*t^2*W^2)/(27*Z^2) - (232*t*W^3)/(27*Z^2) +
       (464*W^4)/(27*Z^2) - (448*t^2*W)/(27*Z) - (272*t*W^2)/(27*Z) +
       (16*W^3)/(3*Z) + (64*W^4)/(9*t*Z) + (299*t*Z)/108 + (8*t^2*Z)/(9*W) +
       (127*W*Z)/108 + (44*W^2*Z)/(9*t) + (25*Z^2)/144 +
       ((-4*W + Z)*(8*W + Z)*(-8*W + 5*Z)^2)/(144*(4*t - Z)*Z)))/v2^2;
 
coAZBhW = ((-475*h^2)/72 + (277*h*W)/18 - (139*W^2)/3 +
      (h*(h^2 - 4*h*W + 12*W^2))/(4*(h - 4*Z)) + (16*h^2*W^2)/(3*Z^2) -
      (64*h*W^3)/(3*Z^2) + (64*W^4)/Z^2 - h^3/(4*Z) + (15*h^2*W)/Z -
      (124*h*W^2)/(3*Z) + (272*W^3)/(3*Z) + (5*h*Z)/18 - (7*h^2*Z)/(9*W) +
      (2*W*Z)/3 - (12*W^2*Z)/h + (h^2*(3*h - 4*Z)*(2*h + Z))/
       (24*(h - 4*W)*Z))/v2^2;
 
coAZBWZ = (-h^2/48 + (2*h*W)/3 + (5800*W^2)/9 +
      ((h - 16*W)*(h^2 + 80*h*W + 192*W^2))/(48*(h - 4*Z)) - (256*W^5)/Z^3 -
      (8*h*W^3)/Z^2 - (1792*W^4)/(3*Z^2) - (8*h*W^2)/(3*Z) -
      (1024*W^3)/(3*Z) - (17*h*Z)/12 - (208*W*Z)/3 - (50*Z^2)/3 -
      (7*Z^3)/(9*W))/v2^2;
 
coB00B00 = (16*nL^2*W^3)/(9*v2^2) + (32*Nc*nL*(-1 + nQ)*W^3)/
      (9*v2^2) + (16*Nc^2*(-1 + nQ)^2*W^3)/(9*v2^2) +
     (Nc*(-1 + nQ)*((-376*W^3)/27 + (64*W^4)/(9*Z) - (4*W^2*Z)/27 +
        (8*W*Z^2)/27))/v2^2 + (nL*((-56*W^3)/3 + (32*W^4)/(3*Z) -
        (4*W^2*Z)/3 + (8*W*Z^2)/3))/v2^2;
 
coB00B0t = (Nc*nL*((8*t^2*W)/9 + (8*t*W^2)/9 + (32*W^3)/9))/
      v2^2 + (Nc^2*(-1 + nQ)*((8*t^2*W)/9 + (8*t*W^2)/9 + (32*W^3)/9))/v2^2;
 
coB00BhW = (nL*(h^3/48 - h^4/(48*(h - 4*W)) - (13*h^2*W)/36 +
        (7*h*W^2)/9 + (4*W^3)/3))/v2^2 +
     (Nc*(-1 + nQ)*(h^3/48 - h^4/(48*(h - 4*W)) - (13*h^2*W)/36 +
        (7*h*W^2)/9 + (4*W^3)/3))/v2^2;
 
coB00BWZ = (nL*((80*W^3)/9 - (16*W^4)/(3*Z) - (28*W^2*Z)/9 -
        (4*W*Z^2)/9))/v2^2 + (Nc*(-1 + nQ)*((80*W^3)/9 - (16*W^4)/(3*Z) -
        (28*W^2*Z)/9 - (4*W*Z^2)/9))/v2^2;
 
coB0tB0t = (Nc^2*((-16*t^3)/9 - (8*t^4)/(9*W) + (8*t*W^2)/9 +
        (16*W^3)/9))/v2^2 + (Nc*((-112*t*W^2)/27 - (56*W^3)/3 +
        (160*t*W^3)/(27*Z) + (320*W^4)/(27*Z) + (8*t*W*Z)/9 - (4*W^2*Z)/27 +
        (8*W*Z^2)/27))/v2^2;
 
coB0tBhW = (Nc*(h^3/48 + (61*h^2*t)/72 - (55*h*t^2)/18 -
       (h^2*(h - 4*t)*(h + 2*t))/(48*(h - 4*W)) + (8*h^2*t^2)/(9*W) -
       (13*h^2*W)/36 - (31*h*t*W)/18 + 2*t^2*W + (7*h*W^2)/9 + (14*t*W^2)/3 +
       (4*W^3)/3))/v2^2;
 
coB0tBWZ = (Nc*((-400*t^2*W)/9 - 40*t*W^2 + (80*W^3)/9 -
       (8*t^2*W^2)/Z - (56*t*W^3)/(3*Z) - (16*W^4)/(3*Z) + (110*t^2*Z)/9 +
       (34*t*W*Z)/9 - (28*W^2*Z)/9 + (8*t*Z^2)/9 + (8*t^2*Z^2)/(9*W) -
       (4*W*Z^2)/9))/v2^2;
 
coBhWBhW = ((217*h^3)/144 - h^4/(16*(h - 4*W)) - (2*h^4)/(9*W) -
      (167*h^2*W)/36 + 5*h*W^2 - 4*W^3)/v2^2;

coBhWBWZ = ((-17*h^3)/48 + (749*h^2*W)/36 - (599*h*W^2)/9 +
      (124*W^3)/3 - h^4/(16*Z) - (h^3*W)/(4*Z) + (3*h^2*W^2)/Z -
      (44*h*W^3)/(3*Z) + (32*W^4)/Z - (52*h^2*Z)/9 + (160*h*W*Z)/9 -
      (52*W^2*Z)/3 + (55*h*Z^2)/36 - (4*h^2*Z^2)/(9*W) - W*Z^2 +
      (h^2*(h - Z)*(3*h^2 + 20*h*Z + 4*Z^2))/(48*(h - 4*W)*Z))/v2^2;
 
coBWZBWZ = ((2*h^2*W)/3 - (4*h*W^2)/3 - (3080*W^3)/9 -
      (64*W^5)/Z^2 - (496*W^4)/(3*Z) - (4*h*W*Z)/3 + (2384*W^2*Z)/9 -
      14*W*Z^2 - (55*Z^3)/9 - (2*Z^4)/(9*W))/v2^2;
 

